evalci: A Python Library for Statistically Rigorous Comparison of Language Model Evaluations

The dominant practice in language model evaluation is to report a single accuracy number per model and declare the higher one better, without testing whether the gap could plausibly be sampling noise. On benchmarks of a few thousand items, and under temperature sampling where a model can differ from itself run to run by more than the reported gap between models, this practice routinely overstates confidence in headline claims. The statistical machinery to fix this -- confidence intervals, paired significance tests, power analysis, clustered standard errors, multiple-comparison correction -- is well established, but no standard, pip-installable tool packages it in the shape an evaluation actually takes: a per-item results table. We present evalci, a pure-Python library (numpy/scipy/pandas only) that turns a per-item results table into a publication-ready claim -- e.g., "Model A beats Model B, $\Delta=3.1$ pts, 95% CI [1.2, 5.0], paired permutation $p=0.002$, $n=1{,}319$" -- in one function call, with adapters for lm-evaluation-harness and HELM output. Every routine is validated against an independent reference (statsmodels, or brute-force exact enumeration) rather than only against itself. As a case study, we re-analyze a public comparison of nine language models' MMLU accuracy and find that 3 of the 8 adjacent leaderboard-rank gaps are not statistically significant after correcting for the 36 pairwise comparisons the ranking implies. evalci is available at https://pypi.org/project/evalci/ (source: https://github.com/Shreyaskc/evalci, DOI: https://doi.org/10.5281/zenodo.21201815)

==> anc/adjacent_rank_gaps.csv <==
model_a,model_b,delta,ci_low,ci_high,p_value,n,p_adj,significant
GPT-3.5 Turbo,Llama 3 8B,0.013032331576698475,0.002492522432701816,0.024141860133884085,0.0215,28084,0.0645,False
GPT-3.5 Turbo,Mixtral 8x22B,-0.06195698618430423,-0.07199829084176035,-0.05141717704030757,0.0001,28084,0.0036000000000000003,True
Mixtral 8x22B,Nemotron-4 340B,-0.05704315624554901,-0.06630109670987039,-0.04750035607463321,0.0001,28084,0.0036000000000000003,True
Llama 3 70B,Nemotron-4 340B,0.009970089730807596,0.0014242985329725455,0.019014385415182966,0.0276,28084,0.0645,False
GPT-4 (0125),Llama 3 70B,0.015026349522859972,0.006622988178322187,0.0237145705739924,0.0002,28084,0.0036000000000000003,True
GPT-4 (0125),Llama 3 405B,-0.022005412334425323,-0.029981484119071318,-0.013744480843184692,0.0001,28084,0.0036000000000000003,True
GPT-4o,Llama 3 405B,0.017946161515453585,0.010539809143996654,0.02556615866685663,0.0001,28084,0.0036000000000000003,True
Claude 3.5 Sonnet,GPT-4o,0.008047286711294732,0.0009257940464321157,0.015311209229454503,0.0301,28084,0.0645,False


==> anc/all_pairwise_comparisons.csv <==
model_a,model_b,delta,ci_low,ci_high,p_value,n,p_adj,significant
Claude 3.5 Sonnet,GPT-3.5 Turbo,0.19199544224469445,0.1830223614869676,0.20111095285571856,0.0001,28084,0.0036000000000000003,True
Claude 3.5 Sonnet,GPT-4 (0125),0.04799886056117364,0.04045007833641934,0.055903717419171106,0.0001,28084,0.0036000000000000003,True
Claude 3.5 Sonnet,GPT-4o,0.008047286711294732,0.0009257940464321157,0.015311209229454503,0.0301,28084,0.0645,False
Claude 3.5 Sonnet,Llama 3 405B,0.025993448226748317,0.018729525708588546,0.03361344537815125,0.0001,28084,0.0036000000000000003,True
Claude 3.5 Sonnet,Llama 3 70B,0.06302521008403361,0.055333998005982044,0.07107249679532823,0.0001,28084,0.0036000000000000003,True
Claude 3.5 Sonnet,Llama 3 8B,0.20502777382139292,0.19598347813701744,0.21442814413901157,0.0001,28084,0.0036000000000000003,True
Claude 3.5 Sonnet,Mixtral 8x22B,0.13003845606039022,0.12163509471585243,0.1386554621848739,0.0001,28084,0.0036000000000000003,True
Claude 3.5 Sonnet,Nemotron-4 340B,0.07299529981484121,0.06516165788349237,0.08111380145278446,0.0001,28084,0.0036000000000000003,True
GPT-3.5 Turbo,GPT-4 (0125),-0.1439965816835208,-0.15339695200113945,-0.13409770687936184,0.0001,28084,0.0036000000000000003,True
GPT-3.5 Turbo,GPT-4o,-0.18394815553339972,-0.19292123629112656,-0.17447300954280018,0.0001,28084,0.0036000000000000003,True
GPT-3.5 Turbo,Llama 3 405B,-0.16600199401794613,-0.1752599344822674,-0.15624554906708443,0.0001,28084,0.0036000000000000003,True
GPT-3.5 Turbo,Llama 3 70B,-0.12897023216066084,-0.13858424725822527,-0.1188541518302236,0.0001,28084,0.0036000000000000003,True
GPT-3.5 Turbo,Llama 3 8B,0.013032331576698475,0.002492522432701816,0.024141860133884085,0.0215,28084,0.0645,False
GPT-3.5 Turbo,Mixtral 8x22B,-0.06195698618430423,-0.07199829084176035,-0.05141717704030757,0.0001,28084,0.0036000000000000003,True
GPT-3.5 Turbo,Nemotron-4 340B,-0.11900014242985324,-0.1284717276741204,-0.10888762284574849,0.0001,28084,0.0036000000000000003,True
GPT-4 (0125),GPT-4o,-0.03995157384987891,-0.04764278592793059,-0.031833072211935654,0.0001,28084,0.0036000000000000003,True
GPT-4 (0125),Llama 3 405B,-0.022005412334425323,-0.029981484119071318,-0.013744480843184692,0.0001,28084,0.0036000000000000003,True
GPT-4 (0125),Llama 3 70B,0.015026349522859972,0.006622988178322187,0.0237145705739924,0.0002,28084,0.0036000000000000003,True
GPT-4 (0125),Llama 3 8B,0.15702891326021928,0.14748611308930348,0.1670702179176755,0.0001,28084,0.0036000000000000003,True
GPT-4 (0125),Mixtral 8x22B,0.08203959549921658,0.07313772966813836,0.09136875089018659,0.0001,28084,0.0036000000000000003,True
GPT-4 (0125),Nemotron-4 340B,0.02499643925366757,0.016450648055832517,0.03375587523144852,0.0001,28084,0.0036000000000000003,True
GPT-4o,Llama 3 405B,0.017946161515453585,0.010539809143996654,0.02556615866685663,0.0001,28084,0.0036000000000000003,True
GPT-4o,Llama 3 70B,0.05497792337273888,0.04728671129468731,0.06309642501068224,0.0001,28084,0.0036000000000000003,True
GPT-4o,Llama 3 8B,0.1969804871100982,0.1878649764990742,0.2063096425010682,0.0001,28084,0.0036000000000000003,True
GPT-4o,Mixtral 8x22B,0.12199116934909549,0.11351659307790918,0.13075060532687655,0.0001,28084,0.0036000000000000003,True
GPT-4o,Nemotron-4 340B,0.06494801310354648,0.05704315624554901,0.07321250534111948,0.0001,28084,0.0036000000000000003,True
Llama 3 405B,Llama 3 70B,0.037031761857285295,0.029055690072639195,0.045292693348525814,0.0001,28084,0.0036000000000000003,True
Llama 3 405B,Llama 3 8B,0.1790343255946446,0.1697051702036747,0.18879433129183867,0.0001,28084,0.0036000000000000003,True
Llama 3 405B,Mixtral 8x22B,0.1040450078336419,0.09535678678250958,0.11294687366472012,0.0001,28084,0.0036000000000000003,True
Llama 3 405B,Nemotron-4 340B,0.04700185158809289,0.038812135023501004,0.05547642785927931,0.0001,28084,0.0036000000000000003,True
Llama 3 70B,Llama 3 8B,0.1420025637373593,0.13231733371314625,0.15211508332146417,0.0001,28084,0.0036000000000000003,True
Llama 3 70B,Mixtral 8x22B,0.0670132459763566,0.05796895029198123,0.07662726107392115,0.0001,28084,0.0036000000000000003,True
Llama 3 70B,Nemotron-4 340B,0.009970089730807596,0.0014242985329725455,0.019014385415182966,0.0276,28084,0.0645,False
Llama 3 8B,Mixtral 8x22B,-0.0749893177610027,-0.08503062241845893,-0.06437829369035752,0.0001,28084,0.0036000000000000003,True
Llama 3 8B,Nemotron-4 340B,-0.13203247400655171,-0.14164648910411615,-0.1219911693490956,0.0001,28084,0.0036000000000000003,True
Mixtral 8x22B,Nemotron-4 340B,-0.05704315624554901,-0.06630109670987039,-0.04750035607463321,0.0001,28084,0.0036000000000000003,True


==> anc/leaderboard_case_study.py <==
"""Case study for the evalci arXiv paper: how many adjacent-rank gaps on a
public leaderboard survive a significance test?

Data source: Table 2 ("Performance of finetuned Llama 3 models on key
benchmark evaluations") of Grattafiori et al. 2024, "The Llama 3 Herd of
Models", arXiv:2407.21783 -- MMLU 5-shot accuracy for 9 instruction-tuned
models, all evaluated in the same table. MMLU test-set size (n=14,042) is
from Hendrycks et al. 2021, "Measuring Massive Multitask Language
Understanding", arXiv:2009.03300.

Per-item correctness is not public for these models, so we reconstruct, for
each model, an i.i.d. binary vector of length n consistent with its reported
aggregate accuracy (k = round(accuracy * n) ones, the rest zeros). This is a
conservative approximation: a true paired-by-item test, if per-item data were
available, would only be *more* powerful than the unpaired test used here
(under the realistic assumption that items have positively-correlated
difficulty across models), so the count of non-significant adjacent gaps
below is an upper bound, not an underestimate.
"""
import numpy as np
import pandas as pd

import evalci
from evalci.schema import from_records

MMLU_N = 14042  # Hendrycks et al. 2021

MODELS = {
    "Llama 3 8B": 0.694,
    "GPT-3.5 Turbo": 0.707,
    "Mixtral 8x22B": 0.769,
    "Nemotron-4 340B": 0.826,
    "Llama 3 70B": 0.836,
    "GPT-4 (0125)": 0.851,
    "Llama 3 405B": 0.873,
    "GPT-4o": 0.891,
    "Claude 3.5 Sonnet": 0.899,
}


def build_per_item_frame():
    frames = []
    for model, acc in MODELS.items():
        k = round(acc * MMLU_N)
        scores = np.array([1.0] * k + [0.0] * (MMLU_N - k))
        frames.append(from_records(range(MMLU_N), model, scores))
    return pd.concat(frames, ignore_index=True)


def main():
    df = build_per_item_frame()
    ranked = sorted(MODELS.items(), key=lambda kv: kv[1])

    table = evalci.multi_compare(
        df, correction="holm", method="permutation", paired=False,
        n_resamples=9999, random_state=0,
    )

    print("All C(9,2)=36 pairwise comparisons, Holm-corrected (family-wise across all 36):")
    print(evalci.report(table, format="markdown"))
    print()

    print("Adjacent-rank pairs only (the headline figure):")
    adjacent_rows = []
    for (model_a, acc_a), (model_b, acc_b) in zip(ranked, ranked[1:]):
        row = table[
            ((table.model_a == model_a) & (table.model_b == model_b))
            | ((table.model_a == model_b) & (table.model_b == model_a))
        ].iloc[0]
        adjacent_rows.append(row)
    adjacent = pd.DataFrame(adjacent_rows)
    print(evalci.report(adjacent, format="markdown"))

    n_not_significant = int((~adjacent["significant"]).sum())
    print(f"\n{n_not_significant}/{len(adjacent)} adjacent-rank gaps are NOT significant "
          f"at alpha=0.05 after Holm correction across all 36 pairwise comparisons.")

    adjacent.to_csv("paper/figures/adjacent_rank_gaps.csv", index=False)
    table.to_csv("paper/figures/all_pairwise_comparisons.csv", index=False)


if __name__ == "__main__":
    main()


==> anc/make_figure.py <==
"""Generates the case-study figure: MMLU accuracy with 95% Wilson CIs for 9
public models, with the 3 statistically-indistinguishable adjacent pairs
(after Holm correction) highlighted. Run after leaderboard_case_study.py."""
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

import evalci

INK_PRIMARY = "#0b0b0b"
INK_MUTED = "#898781"
GRIDLINE = "#e1e0d9"
AXIS = "#c3c2b7"
BLUE = "#2a78d6"
TIE_BAND = "#fab219"

MMLU_N = 14042
MODELS = {
    "Llama 3 8B": 0.694,
    "GPT-3.5 Turbo": 0.707,
    "Mixtral 8x22B": 0.769,
    "Nemotron-4 340B": 0.826,
    "Llama 3 70B": 0.836,
    "GPT-4 (0125)": 0.851,
    "Llama 3 405B": 0.873,
    "GPT-4o": 0.891,
    "Claude 3.5 Sonnet": 0.899,
}


def main():
    ranked = sorted(MODELS.items(), key=lambda kv: kv[1])
    names = [m for m, _ in ranked]
    cis = []
    for _, acc in ranked:
        k = round(acc * MMLU_N)
        scores = np.array([1.0] * k + [0.0] * (MMLU_N - k))
        cis.append(evalci.ci(scores, method="wilson"))

    adjacent = pd.read_csv("paper/figures/adjacent_rank_gaps.csv")

    fig, ax = plt.subplots(figsize=(6.5, 4.2))
    y = np.arange(len(names))

    for yi, c in zip(y, cis):
        ax.plot([c.lower, c.upper], [yi, yi], color=BLUE, linewidth=1.5, solid_capstyle="round")
        ax.plot(c.estimate, yi, "o", color=BLUE, markersize=6, zorder=3)

    # shade the 3 statistically-indistinguishable adjacent pairs
    for i in range(len(names) - 1):
        row = adjacent[
            ((adjacent.model_a == names[i]) & (adjacent.model_b == names[i + 1]))
            | ((adjacent.model_a == names[i + 1]) & (adjacent.model_b == names[i]))
        ].iloc[0]
        if not row["significant"]:
            ax.axhspan(i - 0.4, i + 1.4, color=TIE_BAND, alpha=0.15, zorder=0)
            ax.text(
                0.905, i + 0.5, f"not significant\n(p={row['p_adj']:.2g})",
                fontsize=7.5, color=INK_MUTED, style="italic", va="center",
            )

    ax.set_yticks(y)
    ax.set_yticklabels(names, fontsize=9, color=INK_PRIMARY)
    ax.set_xlabel("MMLU (5-shot) accuracy, with 95% Wilson CI", fontsize=9, color=INK_MUTED)
    ax.set_xlim(0.65, 0.95)
    ax.tick_params(axis="x", labelsize=8, colors=INK_MUTED)
    ax.tick_params(axis="y", length=0)
    ax.grid(axis="x", color=GRIDLINE, linewidth=0.7, zorder=0)
    for spine in ["top", "right", "left"]:
        ax.spines[spine].set_visible(False)
    ax.spines["bottom"].set_color(AXIS)
    ax.set_title(
        "3 of 8 adjacent leaderboard ranks are not significantly different",
        fontsize=10.5, color=INK_PRIMARY, loc="left", pad=10,
    )
    fig.tight_layout()
    fig.savefig("paper/figures/leaderboard_cis.pdf")
    print("wrote paper/figures/leaderboard_cis.pdf")


if __name__ == "__main__":
    main()

